Fruit Quantity and Quality Estimation using a Robotic Vision System

Accurate localisation of crop remains highly challenging in unstructured environments such as farms. Many of the developed systems still rely on the use of hand selected features for crop identification and often neglect the estimation of crop quantity and quality, which is key to assigning labor during farming processes. To alleviate these limitations we present a robotic vision system that can accurately estimate the quantity and quality of sweet pepper (Capsicum annuum L), a key horticultural crop. This system consists of three parts: detection, quality estimation, and tracking. Efficient detection is achieved using the FasterRCNN framework. Quality is then estimated in the same framework by learning a parallel layer which we show experimentally results in superior performance than treating quality as extra classes in the traditional Faster-RCNN framework. Evaluation of these two techniques outlines the improved performance of the parallel layer, where we achieve an F1 score of 77.3 for the parallel technique yet only 72.5 for the best scoring (red) of the multi-class implementation. To track the crop we present a tracking via detection approach, which uses the FasterRCNN with parallel layers, that is also a vision-only solution. This approach is cheap to implement as it only requires a camera and in experiments across 2 days we show that our proposed system can accurately estimate the number of sweet pepper present, within 4.1% of the ground truth.

==> compile.sh <==
#!/bin/bash


pdflatex main.tex
pdflatex main.tex
bibtex main
pdflatex main.tex
bibtex main
pdflatex main.tex
bibtex main
pdflatex main.tex
pdflatex main.tex


